Evolving Attention with Residual Convolutions

Transformer is a ubiquitous model for natural language processing and has attracted wide attentions in computer vision. The attention maps are indispensable for a transformer model to encode the dependencies among input tokens. However, they are learned independently in each layer and sometimes fail to capture precise patterns. In this paper, we propose a novel and generic mechanism based on evolving attention to improve the performance of transformers. On one hand, the attention maps in different layers share common knowledge, thus the ones in preceding layers can instruct the attention in succeeding layers through residual connections. On the other hand, low-level and high-level attentions vary in the level of abstraction, so we adopt convolutional layers to model the evolutionary process of attention maps. The proposed evolving attention mechanism achieves significant performance improvement over various state-of-the-art models for multiple tasks, including image classification, natural language understanding and machine translation.

==> learning_curve.py <==
from pyecharts.charts import Line
from pyecharts import options as opts

from pyecharts.render import make_snapshot
from snapshot_selenium import snapshot
from pyecharts.globals import SymbolType


#x = [str(i + 1) for i in range(20)]
time = [40, 54, 69, 84, 99, 114, 128, 143, 205, 219, 234, 249, 264, 278, 293, 308, 323, 369, 384, 399, 413, 428, 442, 457, 471, 486, 532, 547, 562, 576, 591, 606, 620, 635, 649, 696, 710, 725, 740, 756, 773, 790, 807, 823, 871, 885, 900, 918, 935, 950, 965, 980, 994, 1041, 1055, 1070, 1085, 1099, 1114, 1129, 1144, 1158, 1205, 1220, 1235, 1249, 1264, 1278, 1293, 1307, 1321, 1367, 1382, 1396, 1410, 1425, 1440, 1456, 1470, 1484, 1530, 1544, 1558, 1572, 1586, 1600, 1614, 1628, 1642, 1686, 1700, 1714, 1728, 1742, 1756, 1770, 1785, 1800, 1844, 1858, 1872, 1886, 1900, 1914, 1928, 1942, 1956, 2000, 2014, 2028, 2042, 2056, 2070, 2084, 2098, 2111, 2157, 2171, 2184, 2198, 2213, 2228, 2241, 2255, 2269, 2314, 2328, 2341, 2355, 2369, 2383, 2397, 2411, 2425, 2469, 2483, 2497, 2511, 2524, 2539, 2553, 2567, 2581, 2625, 2639, 2654, 2668, 2682, 2696, 2710, 2725, 2739, 2786, 2800, 2814, 2828, 2841, 2855, 2869, 2883, 2897, 2942, 2956, 2970, 2984, 2998, 3012, 3025, 3041, 3056, 3101, 3117, 3130, 3145, 3160, 3174, 3188, 3202, 3216, 3262, 3276, 3290, 3304, 3318, 3331, 3345, 3359, 3373, 3418, 3432, 3447, 3461, 3475, 3489, 3503, 3517, 3531, 3576, 3590, 3604, 3618, 3632, 3646, 3660, 3676, 3690, 3736, 3751, 3765, 3779, 3793, 3807, 3821, 3835, 3849, 3893, 3908, 3921, 3935, 3950, 3964, 3978, 3992, 4006, 4053, 4068, 4082, 4097, 4111, 4125, 4139, 4152, 4166, 4213, 4227, 4241, 4255, 4270, 4284, 4298, 4313, 4327, 4371, 4385, 4400, 4414, 4428, 4442, 4455, 4469, 4483, 4527, 4541, 4555, 4569, 4583, 4599, 4613, 4627, 4641, 4686, 4701, 4715, 4730, 4743, 4758, 4772, 4787, 4802, 4846, 4860, 4873, 4887, 4901, 4915, 4929, 4942, 4956, 5001, 5015, 5029, 5043, 5057, 5071, 5084, 5098, 5112, 5156, 5170, 5184, 5198, 5211, 5225, 5239, 5253, 5270, 5317, 5331, 5346, 5360, 5373, 5387, 5401, 5415, 5429, 5474, 5488, 5503, 5517, 5531, 5545, 5559, 5573, 5589, 5634, 5650, 5664, 5678, 5692, 5706, 5720, 5734, 5748, 5792, 5806, 5820, 5835, 5849, 5863, 5877, 5891, 5905, 5950, 5964, 5978, 5992, 6006, 6020, 6034, 6048, 6062, 6107, 6122, 6136, 6150, 6164, 6178, 6192, 6206, 6220, 6266, 6279, 6293, 6307, 6321, 6335, 6349, 6363, 6378, 6423, 6437, 6451, 6465, 6479, 6494, 6508, 6523, 6536, 6581, 6595, 6610, 6623, 6637, 6651, 6665, 6679, 6693, 6738, 6753, 6767, 6781, 6795, 6809, 6824, 6838, 6853, 6898, 6912, 6927, 6941, 6956, 6970, 6984, 6998, 7012, 7057, 7071, 7085, 7100, 7114, 7129, 7143, 7157, 7171, 7215, 7229, 7243, 7258, 7273, 7287, 7302, 7316, 7330, 7376, 7390, 7404, 7418, 7432, 7446, 7460, 7473, 7487, 7532, 7546, 7560, 7574, 7588, 7602, 7616, 7630, 7643, 7688, 7702, 7717, 7731, 7746, 7760, 7775, 7789, 7804, 7850, 7864, 7878, 7892, 7907, 7921, 7935, 7949, 7963, 8008, 8022, 8037, 8051, 8065, 8079, 8093, 8107, 8121, 8165, 8180, 8194, 8208, 8222, 8236, 8250, 8265, 8279, 8324, 8339, 8355, 8370, 8385, 8400, 8415, 8430, 8445, 8492, 8507, 8522, 8537, 8551, 8565, 8579, 8594, 8608, 8656, 8671, 8686, 8702, 8716, 8730, 8745, 8760, 8775, 8820, 8835, 8849, 8864, 8878, 8893, 8907, 8922, 8937, 8983, 8997, 9012, 9027, 9041, 9056, 9071, 9086, 9101, 9148, 9163, 9178, 9193, 9208, 9223, 9238, 9252, 9267, 9315, 9330, 9344, 9359, 9374, 9389, 9403, 9419, 9433, 9481, 9496, 9511, 9526, 9541, 9556, 9571, 9586, 9600, 9648, 9663, 9677, 9691, 9706, 9720, 9734, 9749, 9763, 9808, 9822, 9837, 9851, 9866, 9881, 9895, 9910, 9924, 9969, 9983, 9997, 10011, 10025, 10039, 10054, 10068, 10082, 10128, 10143, 10158, 10173, 10187, 10202, 10217, 10231, 10245, 10290, 10304, 10318, 10333, 10347, 10361, 10374, 10388, 10402, 10446, 10460, 10474, 10488, 10502, 10516, 10530, 10544, 10558, 10603, 10618, 10632, 10646, 10660, 10674, 10688, 10702, 10716, 10763, 10777, 10791, 10806, 10820, 10834, 10848, 10862, 10877, 10922, 10936, 10949, 10963, 10977, 10991, 11005, 11019, 11033, 11078, 11091, 11106, 11120, 11134, 11148, 11162, 11176, 11190, 11235, 11249, 11266, 11280, 11294, 11308, 11322, 11338, 11354, 11399, 11413, 11427, 11441, 11455, 11469, 11483, 11496, 11510, 11556, 11571, 11585, 11598, 11612, 11626, 11640, 11654, 11668, 11712, 11726, 11740, 11754, 11768, 11782, 11795, 11809, 11825, 11869, 11883, 11897, 11911, 11925, 11939, 11953, 11967, 11981, 12025, 12039, 12053, 12067, 12082, 12098, 12112, 12126, 12140, 12184, 12200, 12214, 12228, 12243, 12257, 12271, 12285, 12299, 12344, 12359, 12374, 12388, 12402, 12417, 12431, 12445, 12460, 12506, 12521, 12537, 12551, 12565, 12579, 12594, 12608, 12624, 12672, 12687, 12701, 12716, 12730, 12745, 12760, 12774, 12788, 12833, 12848, 12862, 12877, 12892, 12907, 12921, 12935, 12949, 12996, 13011, 13025, 13040, 13055, 13070, 13085, 13099, 13114, 13160, 13174, 13188, 13202, 13217, 13231, 13245, 13259, 13274, 13319, 13334, 13348, 13362, 13376, 13390, 13405, 13419, 13433, 13478, 13492, 13507, 13521, 13536, 13550, 13564, 13578, 13593, 13640, 13654, 13668, 13682, 13696, 13711, 13725, 13740, 13754, 13799, 13814, 13829, 13844, 13858, 13872, 13887, 13901, 13916, 13962, 13976, 13991, 14005, 14019, 14034, 14048, 14062, 14076, 14121, 14136, 14151, 14165, 14180, 14194, 14209, 14224, 14238, 14285, 14300, 14315, 14329, 14343, 14358, 14372, 14387, 14403, 14449, 14463, 14478, 14492, 14508, 14522, 14537, 14551, 14565]
#train_loss = [11.546, 10.676, 9.916, 9.537, 9.468, 9.229, 9.071, 8.885, 8.278, 8.191, 8.198, 8.09, 7.951, 7.839, 7.73, 7.665, 7.63, 7.193, 7.012, 7.059, 6.978, 6.829, 6.749, 6.608, 6.414, 6.429, 6.183, 5.993, 5.977, 5.83, 5.817, 5.868, 5.69, 5.737, 5.668, 5.393, 5.34, 5.302, 5.355, 5.259, 5.242, 5.22, 5.165, 5.1, 4.981, 4.936, 4.972, 4.949, 4.912, 4.927, 4.935, 4.923, 4.927, 4.727, 4.851, 4.745, 4.74, 4.67, 4.803, 4.635, 4.673, 4.807, 4.624, 4.606, 4.586, 4.57, 4.601, 4.596, 4.634, 4.559, 4.619, 4.506, 4.423, 4.536, 4.555, 4.477, 4.454, 4.508, 4.514, 4.432, 4.406, 4.323, 4.412, 4.36, 4.39, 4.404, 4.473, 4.458, 4.409, 4.355, 4.397, 4.352, 4.341, 4.374, 4.298, 4.364, 4.306, 4.34, 4.287, 4.291, 4.267, 4.292, 4.309, 4.223, 4.291, 4.386, 4.269, 4.236, 4.217, 4.218, 4.19, 4.242, 4.258, 4.287, 4.262, 4.276, 4.186, 4.211, 4.185, 4.172, 4.232, 4.149, 4.212, 4.191, 4.261, 4.132, 4.176, 4.161, 4.142, 4.147, 4.22, 4.157, 4.182, 4.197, 4.108, 4.122, 4.157, 4.137, 4.175, 4.147, 4.137, 4.121, 4.157, 4.053, 4.09, 4.052, 4.097, 4.104, 4.142, 4.135, 4.143, 4.14, 4.066, 4.09, 4.079, 4.129, 4.064, 4.126, 4.115, 4.086, 4.114, 4.008, 4.011, 4.051, 4.077, 4.094, 4.09, 4.068, 4.083, 4.049, 4.006, 4.059, 4.067, 3.97, 4.045, 4.081, 4.022, 4.035, 4.071, 3.99, 4.005, 4.057, 4.057, 3.971, 4.008, 4.053, 4.061, 4.025, 4.015, 4.03, 3.963, 3.991, 3.986, 4.014, 4.004, 3.993, 3.994, 3.998, 4.013, 4.002, 3.938, 3.931, 3.98, 4.014, 3.971, 4.019, 3.992, 3.918, 3.953, 4.038, 3.991, 3.927, 3.968, 4.016, 4.013, 3.962, 3.973, 3.942, 3.934, 3.98, 3.938, 4.006, 3.994, 3.996, 3.897, 3.942, 3.891, 3.976, 3.935, 3.966, 3.96, 3.961, 3.968, 3.91, 3.9, 3.934, 3.973, 3.898, 3.965, 3.966, 3.957, 3.888, 3.914, 3.907, 3.941, 3.97, 3.94, 3.943, 3.94, 3.932, 3.922, 3.901, 3.905, 3.928, 3.915, 3.9, 3.967, 3.911, 3.889, 3.889, 3.9, 3.92, 3.878, 3.875, 3.888, 3.934, 3.9, 3.892, 3.928, 3.878, 3.844, 3.893, 3.865, 3.894, 3.924, 3.887, 3.85, 3.926, 3.862, 3.894, 3.852, 3.828, 3.894, 3.925, 3.914, 3.958, 3.893, 3.857, 3.885, 3.911, 3.893, 3.881, 3.871, 3.876, 3.892, 3.857, 3.779, 3.886, 3.83, 3.881, 3.853, 3.895, 3.891, 3.835, 3.908, 3.848, 3.798, 3.852, 3.796, 3.863, 3.874, 3.91, 3.872, 3.903, 3.798, 3.823, 3.822, 3.878, 3.85, 3.892, 3.847, 3.86, 3.914, 3.827, 3.817, 3.89, 3.842, 3.847, 3.863, 3.808, 3.802, 3.88, 3.842, 3.855, 3.77, 3.82, 3.881, 3.83, 3.889, 3.798, 3.861, 3.799, 3.788, 3.851, 3.836, 3.789, 3.887, 3.813, 3.86, 3.871, 3.803, 3.828, 3.786, 3.833, 3.797, 3.806, 3.838, 3.844, 3.918, 3.83, 3.779, 3.826, 3.837, 3.836, 3.847, 3.782, 3.845, 3.843, 3.765, 3.783, 3.805, 3.865, 3.824, 3.817, 3.835, 3.829, 3.829, 3.782, 3.787, 3.817, 3.818, 3.748, 3.772, 3.866, 3.881, 3.799, 3.773, 3.744, 3.81, 3.774, 3.788, 3.833, 3.881, 3.77, 3.888, 3.795, 3.77, 3.795, 3.773, 3.815, 3.818, 3.78, 3.837, 3.801, 3.78, 3.807, 3.826, 3.74, 3.786, 3.75, 3.802, 3.822, 3.803, 3.735, 3.781, 3.774, 3.767, 3.814, 3.801, 3.752, 3.86, 3.821, 3.779, 3.811, 3.76, 3.808, 3.786, 3.764, 3.753, 3.8, 3.78, 3.787, 3.831, 3.742, 3.792, 3.736, 3.821, 3.787, 3.747, 3.767, 3.778, 3.798, 3.765, 3.798, 3.764, 3.736, 3.822, 3.764, 3.79, 3.715, 3.759, 3.807, 3.761, 3.75, 3.725, 3.771, 3.835, 3.777, 3.718, 3.768, 3.698, 3.758, 3.763, 3.799, 3.746, 3.802, 3.808, 3.73, 3.74, 3.757, 3.804, 3.738, 3.765, 3.754, 3.808, 3.78, 3.72, 3.712, 3.786, 3.732, 3.814, 3.789, 3.748, 3.78, 3.771, 3.714, 3.745, 3.774, 3.719, 3.768, 3.736, 3.824, 3.789, 3.761, 3.747, 3.737, 3.728, 3.736, 3.795, 3.74, 3.723, 3.753, 3.755, 3.744, 3.723, 3.767, 3.773, 3.741, 3.757, 3.792, 3.698, 3.731, 3.7, 3.75, 3.663, 3.742, 3.728, 3.783, 3.763, 3.786, 3.746, 3.73, 3.673, 3.772, 3.759, 3.734, 3.708, 3.734, 3.803, 3.771, 3.735, 3.723, 3.71, 3.71, 3.733, 3.729, 3.743, 3.748, 3.776, 3.701, 3.739, 3.696, 3.733, 3.757, 3.742, 3.737, 3.8, 3.705, 3.727, 3.726, 3.703, 3.761, 3.7, 3.722, 3.757, 3.777, 3.692, 3.71, 3.697, 3.721, 3.723, 3.691, 3.723, 3.752, 3.808, 3.739, 3.704, 3.76, 3.696, 3.697, 3.729, 3.735, 3.71, 3.691, 3.749, 3.683, 3.733, 3.733, 3.695, 3.722, 3.704, 3.729, 3.754, 3.768, 3.691, 3.726, 3.745, 3.708, 3.726, 3.739, 3.7, 3.731, 3.753, 3.672, 3.718, 3.683, 3.712, 3.774, 3.783, 3.711, 3.708, 3.687, 3.725, 3.72, 3.648, 3.733, 3.686, 3.7, 3.694, 3.776, 3.729, 3.686, 3.685, 3.719, 3.69, 3.715, 3.682, 3.718, 3.751, 3.695, 3.694, 3.712, 3.654, 3.752, 3.682, 3.716, 3.736, 3.685, 3.732, 3.69, 3.674, 3.688, 3.716, 3.682, 3.665, 3.706, 3.74, 3.758, 3.619, 3.691, 3.709, 3.702, 3.733, 3.727, 3.737, 3.713, 3.675, 3.714, 3.719, 3.628, 3.713, 3.704, 3.727, 3.687, 3.715, 3.732, 3.721, 3.687, 3.676, 3.669, 3.683, 3.709, 3.676, 3.71, 3.686, 3.68, 3.656, 3.649, 3.706, 3.732, 3.744, 3.74, 3.696, 3.727, 3.667, 3.649, 3.71, 3.676, 3.704, 3.676, 3.723, 3.736, 3.743, 3.693, 3.659, 3.688, 3.695, 3.69, 3.709, 3.713, 3.698, 3.663, 3.68, 3.654, 3.676, 3.66, 3.724, 3.715, 3.681, 3.684, 3.71, 3.652, 3.678, 3.701, 3.633, 3.684, 3.68, 3.698, 3.717, 3.748, 3.624, 3.663, 3.692, 3.674, 3.634, 3.724, 3.709, 3.703, 3.716, 3.69, 3.647, 3.653, 3.63, 3.722, 3.707, 3.738, 3.666, 3.702, 3.627, 3.657, 3.677, 3.675, 3.697, 3.69, 3.706, 3.7, 3.699, 3.676, 3.664, 3.673, 3.669, 3.679, 3.677, 3.681, 3.737, 3.655, 3.653, 3.645, 3.677, 3.688, 3.693, 3.671, 3.641, 3.671, 3.721, 3.663, 3.675, 3.685, 3.666, 3.685, 3.661, 3.728, 3.683, 3.653, 3.673, 3.639, 3.677, 3.657, 3.647, 3.682, 3.686, 3.672, 3.678, 3.67, 3.633, 3.635, 3.627, 3.678, 3.687, 3.69, 3.693, 3.697, 3.646, 3.665, 3.673, 3.699, 3.643, 3.683, 3.662, 3.736, 3.65, 3.646, 3.654, 3.654, 3.622, 3.648, 3.663, 3.678, 3.705, 3.69, 3.651, 3.662, 3.622, 3.668, 3.662, 3.695, 3.662, 3.662, 3.695, 3.622, 3.64, 3.657, 3.696, 3.676, 3.7, 3.684, 3.651, 3.67]
train_loss = [7.948, 6.808, 5.854, 5.267, 4.943, 4.74, 4.595, 4.491, 4.408, 4.34, 4.286, 4.242, 4.202, 4.166, 4.137, 4.11, 4.085, 4.062, 4.042, 4.025, 4.006, 3.99, 3.975, 3.962, 3.951, 3.937, 3.926, 3.916, 3.907, 3.896, 3.886, 3.877, 3.87, 3.862, 3.854, 3.847, 3.841, 3.835, 3.829, 3.821, 3.816, 3.809, 3.805, 3.8, 3.794, 3.79, 3.785, 3.781, 3.776, 3.772, 3.768, 3.764, 3.761, 3.756, 3.752, 3.749, 3.745, 3.743, 3.74, 3.735, 3.733, 3.73, 3.726, 3.723, 3.721, 3.718, 3.715, 3.713, 3.71, 3.708, 3.705, 3.703, 3.7, 3.698, 3.696, 3.693, 3.692, 3.691, 3.688, 3.686, 3.684, 3.682, 3.68, 3.678, 3.677, 3.674, 3.672, 3.671, 3.668, 3.666]
valid_loss = [8.373, 7.171, 6.066, 5.291, 4.935, 4.712, 4.603, 4.521, 4.43, 4.357, 4.31, 4.287, 4.26, 4.233, 4.191, 4.176, 4.167, 4.141, 4.153, 4.145, 4.113, 4.113, 4.094, 4.103, 4.1, 4.089, 4.08, 4.081, 4.08, 4.058, 4.055, 4.047, 4.065, 4.058, 4.04, 4.045, 4.035, 4.038, 4.039, 4.037, 4.041, 4.015, 4.03, 4.03, 4.02, 4.029, 4.018, 4.019, 4.001, 4.038, 4.004, 4.004, 3.999, 4.007, 4.009, 4.016, 4.004, 4.001, 3.997, 3.996, 3.988, 3.988, 3.993, 3.996, 3.99, 3.998, 3.989, 3.988, 3.994, 3.985, 3.992, 3.992, 3.987, 3.996, 3.982, 3.975, 3.983, 3.989, 3.985, 3.984, 3.968, 3.98, 3.978, 3.974, 3.984, 3.974, 3.971, 3.972, 3.976, 3.973, 3.984]
baseline_time = [38, 57, 76, 94, 113, 132, 150, 169, 247, 266, 284, 303, 322, 340, 359, 378, 396, 455, 474, 493, 512, 530, 549, 568, 587, 606, 664, 683, 702, 721, 740, 758, 777, 796, 815, 873, 892, 911, 929, 948, 967, 985, 1004, 1023, 1082, 1101, 1119, 1138, 1157, 1175, 1194, 1213, 1231, 1290, 1309, 1327, 1346, 1365, 1383, 1402, 1421, 1440, 1499, 1518, 1537, 1555, 1574, 1593, 1612, 1631, 1649, 1708, 1726, 1745, 1764, 1783, 1802, 1821, 1840, 1858, 1918, 1936, 1955, 1974, 1993, 2012, 2030, 2049, 2068, 2126, 2145, 2163, 2182, 2200, 2219, 2238, 2257, 2276, 2336, 2355, 2373, 2392, 2412, 2432, 2451, 2469, 2488, 2549, 2569, 2587, 2606, 2625, 2643, 2662, 2681, 2700, 2760, 2778, 2797, 2816, 2835, 2854, 2873, 2891, 2910, 2970, 2988, 3007, 3026, 3044, 3063, 3081, 3100, 3119, 3179, 3198, 3217, 3235, 3254, 3273, 3292, 3311, 3330, 3389, 3408, 3427, 3446, 3465, 3484, 3502, 3521, 3540, 3600, 3619, 3638, 3656, 3675, 3694, 3713, 3732, 3751, 3810, 3829, 3848, 3867, 3886, 3905, 3924, 3942, 3961, 4020, 4039, 4058, 4077, 4096, 4115, 4134, 4153, 4172, 4232, 4250, 4269, 4288, 4307, 4327, 4345, 4364, 4383, 4443, 4461, 4480, 4499, 4518, 4537, 4556, 4575, 4593, 4653, 4671, 4690, 4710, 4728, 4747, 4766, 4785, 4803, 4863, 4882, 4901, 4920, 4939, 4958, 4977, 4995, 5014, 5073, 5092, 5111, 5130, 5149, 5169, 5187, 5206, 5225, 5285, 5304, 5323, 5342, 5361, 5380, 5398, 5417, 5436, 5496, 5515, 5534, 5552, 5571, 5590, 5609, 5628, 5647, 5707, 5726, 5745, 5763, 5782, 5801, 5820, 5839, 5858, 5918, 5937, 5956, 5975, 5994, 6013, 6032, 6051, 6070, 6130, 6149, 6168, 6186, 6205, 6224, 6242, 6261, 6279, 6338, 6357, 6375, 6394, 6413, 6432, 6450, 6469, 6488, 6546, 6565, 6584, 6602, 6621, 6640, 6658, 6677, 6696, 6755, 6773, 6792, 6811, 6829, 6848, 6867, 6885, 6904, 6962, 6981, 7000, 7019, 7037, 7056, 7075, 7093, 7112, 7170, 7189, 7208, 7227, 7245, 7264, 7282, 7301, 7320, 7378, 7397, 7408, 7420, 7432, 7444, 7455, 7466, 7477, 7512, 7523, 7535, 7546, 7557, 7568, 7580, 7591, 7602, 7637, 7648, 7659, 7670, 7681, 7692, 7703, 7715, 7726, 7761, 7772, 7784, 7795, 7806, 7817, 7828, 7839, 7850, 7885, 7896, 7908, 7919, 7930, 7941, 7952, 7963, 7974, 8008, 8019, 8030, 8041, 8052, 8063, 8075, 8085, 8097, 8131, 8142, 8153, 8164, 8175, 8186, 8197, 8208, 8219, 8254, 8265, 8276, 8287, 8298, 8308, 8320, 8330, 8341, 8376, 8387, 8398, 8409, 8420, 8431, 8442, 8453, 8464, 8499, 8510, 8521, 8532, 8543, 8554, 8565, 8576, 8587, 8622, 8633, 8644, 8654, 8666, 8677, 8688, 8699, 8710, 8744, 8755, 8766, 8777, 8788, 8799, 8810, 8822, 8833, 8870, 8881, 8893, 8904, 8915, 8926, 8938, 8949, 8960, 8995, 9006, 9017, 9028, 9039, 9050, 9062, 9073, 9084, 9119, 9130, 9141, 9152, 9163, 9174, 9186, 9196, 9208, 9242, 9253, 9264, 9275, 9286, 9297, 9308, 9319, 9330, 9365, 9376, 9387, 9398, 9410, 9422, 9433, 9444, 9455, 9490, 9501, 9512, 9525, 9536, 9550, 9562, 9573, 9585, 9638, 9655, 9672, 9690, 9707, 9725, 9743, 9760, 9778, 9834, 9852, 9869, 9887, 9904, 9922, 9939, 9957, 9974, 10029, 10047, 10065, 10083, 10101, 10119, 10137, 10154, 10172, 10227, 10245, 10262, 10280, 10297, 10315, 10332, 10350, 10368, 10424, 10441, 10459, 10476, 10494, 10512, 10529, 10547, 10565, 10620, 10638, 10655, 10672, 10690, 10708, 10725, 10743, 10760, 10815, 10833, 10850, 10869, 10886, 10904, 10921, 10939, 10957, 11012, 11030, 11047, 11065, 11083, 11100, 11117, 11135, 11153, 11208, 11225, 11243, 11260, 11278, 11295, 11313, 11330, 11348, 11403, 11421, 11438, 11455, 11473, 11490, 11508, 11525, 11543, 11598, 11617, 11635, 11652, 11670, 11688, 11705, 11723, 11741, 11796, 11814, 11832, 11849, 11867, 11885, 11902, 11919, 11937, 11993, 12010, 12028, 12045, 12063, 12081, 12098, 12116, 12133, 12189, 12206, 12224, 12242, 12259, 12277, 12294, 12312, 12330, 12385, 12403, 12421, 12438, 12456, 12473, 12491, 12508, 12526, 12583, 12601, 12618, 12636, 12653, 12671, 12689, 12706, 12724, 12780, 12798, 12816, 12833, 12852, 12869, 12887, 12904, 12922, 12977, 12995, 13012, 13029, 13047, 13065, 13082, 13099, 13117, 13172, 13189, 13207, 13224, 13242, 13259, 13277, 13294, 13312, 13367, 13385, 13402, 13420, 13437, 13454, 13472, 13489, 13507, 13563, 13580, 13597, 13615, 13633, 13650, 13668, 13685, 13703, 13758, 13776, 13793, 13811, 13828, 13846, 13863, 13881, 13899, 13954, 13972, 13990, 14008, 14025, 14042, 14060, 14077, 14094, 14149, 14167, 14184, 14201, 14219, 14238, 14255, 14272, 14290, 14345, 14363, 14381, 14398, 14416, 14433, 14451, 14468, 14486, 14541, 14558, 14576, 14594, 14611, 14629, 14647, 14665, 14682, 14739, 14757, 14774, 14792, 14809, 14827, 14845, 14862, 14879, 14935, 14953, 14970, 14988, 15005, 15022, 15040, 15058, 15075, 15131, 15149, 15166, 15183, 15201, 15219, 15236, 15254, 15271, 15327, 15344, 15362, 15380, 15397, 15415, 15433, 15450, 15467, 15523, 15540, 15558, 15576, 15593, 15611, 15628, 15646, 15664, 15719, 15737, 15754, 15772, 15789, 15807, 15825, 15843, 15860, 15915, 15933, 15951, 15969, 15986, 16004, 16022, 16040, 16058, 16113, 16130, 16148, 16167, 16184, 16202, 16220, 16238, 16256, 16311, 16329, 16346, 16364, 16381, 16399, 16416, 16434, 16452, 16508, 16526, 16544, 16562, 16580, 16597, 16615, 16633, 16650, 16706, 16723, 16741, 16758, 16776, 16793, 16811, 16828, 16846, 16901, 16919, 16937, 16954, 16972, 16990, 17008, 17027, 17045, 17101, 17119, 17137, 17154, 17172, 17190, 17208, 17227, 17245, 17300, 17318, 17335, 17353, 17370, 17387, 17405, 17423, 17440, 17496, 17513, 17531, 17548, 17566, 17583, 17601, 17618, 17636, 17691, 17708, 17726, 17744, 17762, 17780, 17797, 17815, 17833, 17888, 17905, 17923, 17940, 17958, 17976, 17994, 18011, 18029, 18084, 18102, 18120, 18137, 18155, 18173, 18190, 18208, 18225, 18280, 18297, 18315, 18332, 18349, 18367, 18385, 18403, 18420]
baseline_train_loss = [7.96, 6.915, 6.174, 5.611, 5.215, 4.964, 4.793, 4.667, 4.57, 4.491, 4.432, 4.376, 4.333, 4.292, 4.257, 4.225, 4.198, 4.172, 4.148, 4.131, 4.11, 4.092, 4.077, 4.061, 4.049, 4.031, 4.022, 4.009, 4.0, 3.989, 3.978, 3.969, 3.962, 3.952, 3.944, 3.937, 3.929, 3.922, 3.916, 3.909, 3.903, 3.897, 3.892, 3.886, 3.88, 3.876, 3.871, 3.866, 3.862, 3.857, 3.852, 3.847, 3.845, 3.84, 3.837, 3.832, 3.829, 3.825, 3.823, 3.818, 3.817, 3.812, 3.809, 3.805, 3.803, 3.8, 3.798, 3.795, 3.792, 3.791, 3.788, 3.786, 3.782, 3.781, 3.778, 3.776, 3.773, 3.772, 3.769, 3.766, 3.764, 3.764, 3.761, 3.759, 3.757, 3.754, 3.753, 3.752, 3.749, 3.747, 3.746, 3.744, 3.742, 3.741, 3.738, 3.737, 3.735]
#baseline_train_loss = [11.546, 10.676, 9.914, 9.535, 9.466, 9.227, 9.071, 8.887, 8.284, 8.196, 8.205, 8.096, 7.958, 7.845, 7.734, 7.69, 7.655, 7.245, 7.077, 7.129, 7.067, 6.933, 6.859, 6.723, 6.562, 6.599, 6.442, 6.267, 6.279, 6.126, 6.139, 6.226, 6.041, 6.111, 6.054, 5.766, 5.694, 5.657, 5.722, 5.613, 5.594, 5.551, 5.497, 5.401, 5.258, 5.228, 5.255, 5.221, 5.171, 5.194, 5.199, 5.183, 5.182, 4.948, 5.106, 4.977, 4.962, 4.876, 5.028, 4.842, 4.875, 5.043, 4.82, 4.811, 4.788, 4.764, 4.786, 4.793, 4.855, 4.738, 4.823, 4.693, 4.602, 4.715, 4.737, 4.656, 4.624, 4.684, 4.695, 4.592, 4.562, 4.475, 4.58, 4.513, 4.543, 4.557, 4.649, 4.637, 4.558, 4.509, 4.553, 4.512, 4.483, 4.538, 4.442, 4.517, 4.454, 4.488, 4.444, 4.445, 4.407, 4.443, 4.474, 4.344, 4.432, 4.559, 4.405, 4.375, 4.337, 4.351, 4.308, 4.369, 4.403, 4.442, 4.412, 4.405, 4.314, 4.348, 4.309, 4.299, 4.357, 4.261, 4.345, 4.323, 4.403, 4.263, 4.303, 4.287, 4.259, 4.269, 4.369, 4.275, 4.317, 4.324, 4.223, 4.241, 4.284, 4.243, 4.306, 4.276, 4.258, 4.24, 4.285, 4.155, 4.209, 4.169, 4.223, 4.226, 4.258, 4.241, 4.255, 4.255, 4.197, 4.2, 4.204, 4.243, 4.179, 4.255, 4.223, 4.186, 4.227, 4.117, 4.122, 4.165, 4.186, 4.209, 4.195, 4.188, 4.19, 4.15, 4.109, 4.173, 4.163, 4.065, 4.152, 4.191, 4.132, 4.137, 4.182, 4.106, 4.11, 4.168, 4.168, 4.072, 4.112, 4.169, 4.173, 4.124, 4.117, 4.143, 4.06, 4.101, 4.089, 4.118, 4.101, 4.097, 4.086, 4.111, 4.11, 4.106, 4.036, 4.029, 4.083, 4.117, 4.077, 4.114, 4.103, 4.015, 4.042, 4.144, 4.1, 4.026, 4.073, 4.126, 4.114, 4.063, 4.077, 4.04, 4.036, 4.081, 4.038, 4.107, 4.099, 4.1, 3.998, 4.045, 3.985, 4.068, 4.029, 4.064, 4.06, 4.054, 4.062, 4.004, 3.992, 4.021, 4.069, 3.993, 4.056, 4.064, 4.044, 3.986, 4.009, 4.003, 4.037, 4.066, 4.028, 4.048, 4.032, 4.021, 4.019, 3.993, 4.002, 4.022, 4.015, 3.985, 4.069, 4.002, 3.987, 3.977, 3.994, 4.017, 3.966, 3.971, 3.984, 4.026, 3.993, 3.98, 4.018, 3.977, 3.939, 3.981, 3.962, 3.984, 4.032, 3.975, 3.935, 4.016, 3.956, 3.995, 3.945, 3.913, 3.988, 4.021, 4.0, 4.05, 3.988, 3.955, 3.971, 4.005, 3.982, 3.979, 3.97, 3.956, 3.984, 3.943, 3.86, 3.984, 3.925, 3.973, 3.94, 3.992, 3.981, 3.924, 3.998, 3.943, 3.879, 3.946, 3.877, 3.953, 3.965, 3.994, 3.965, 3.995, 3.879, 3.912, 3.913, 3.967, 3.937, 3.99, 3.931, 3.944, 4.015, 3.91, 3.914, 3.98, 3.93, 3.93, 3.949, 3.896, 3.886, 3.972, 3.929, 3.954, 3.849, 3.906, 3.982, 3.915, 3.98, 3.874, 3.952, 3.88, 3.882, 3.941, 3.926, 3.863, 3.979, 3.893, 3.952, 3.966, 3.887, 3.917, 3.863, 3.923, 3.878, 3.88, 3.936, 3.924, 4.019, 3.923, 3.86, 3.922, 3.924, 3.919, 3.938, 3.859, 3.944, 3.924, 3.846, 3.867, 3.895, 3.952, 3.917, 3.914, 3.92, 3.911, 3.921, 3.872, 3.877, 3.912, 3.906, 3.828, 3.846, 3.959, 3.972, 3.897, 3.858, 3.825, 3.892, 3.872, 3.871, 3.914, 3.978, 3.853, 3.977, 3.877, 3.858, 3.875, 3.855, 3.903, 3.913, 3.86, 3.925, 3.882, 3.869, 3.897, 3.926, 3.813, 3.875, 3.833, 3.883, 3.906, 3.888, 3.82, 3.865, 3.865, 3.859, 3.892, 3.893, 3.829, 3.953, 3.907, 3.864, 3.898, 3.848, 3.895, 3.87, 3.846, 3.844, 3.885, 3.859, 3.871, 3.919, 3.823, 3.882, 3.816, 3.911, 3.876, 3.826, 3.85, 3.869, 3.894, 3.85, 3.875, 3.848, 3.815, 3.92, 3.841, 3.873, 3.795, 3.847, 3.905, 3.85, 3.83, 3.801, 3.852, 3.918, 3.862, 3.797, 3.852, 3.783, 3.841, 3.851, 3.888, 3.829, 3.888, 3.89, 3.811, 3.82, 3.84, 3.89, 3.812, 3.842, 3.837, 3.891, 3.874, 3.806, 3.794, 3.886, 3.807, 3.9, 3.877, 3.829, 3.858, 3.857, 3.796, 3.829, 3.859, 3.802, 3.856, 3.812, 3.912, 3.882, 3.844, 3.831, 3.82, 3.809, 3.824, 3.884, 3.82, 3.801, 3.827, 3.84, 3.83, 3.799, 3.854, 3.859, 3.816, 3.852, 3.878, 3.776, 3.812, 3.783, 3.842, 3.74, 3.834, 3.806, 3.866, 3.846, 3.87, 3.825, 3.81, 3.745, 3.866, 3.844, 3.815, 3.781, 3.817, 3.891, 3.862, 3.821, 3.812, 3.79, 3.788, 3.813, 3.806, 3.83, 3.833, 3.861, 3.779, 3.824, 3.77, 3.827, 3.839, 3.824, 3.818, 3.887, 3.786, 3.818, 3.804, 3.788, 3.849, 3.775, 3.802, 3.843, 3.856, 3.771, 3.796, 3.784, 3.798, 3.801, 3.772, 3.805, 3.841, 3.89, 3.82, 3.781, 3.842, 3.773, 3.776, 3.81, 3.818, 3.784, 3.766, 3.84, 3.765, 3.831, 3.816, 3.774, 3.801, 3.786, 3.805, 3.831, 3.854, 3.774, 3.812, 3.832, 3.789, 3.817, 3.817, 3.775, 3.813, 3.842, 3.761, 3.795, 3.766, 3.786, 3.863, 3.868, 3.791, 3.783, 3.764, 3.814, 3.809, 3.72, 3.817, 3.767, 3.773, 3.776, 3.866, 3.815, 3.775, 3.775, 3.805, 3.768, 3.792, 3.755, 3.802, 3.835, 3.771, 3.776, 3.796, 3.738, 3.842, 3.755, 3.793, 3.818, 3.76, 3.815, 3.781, 3.753, 3.77, 3.803, 3.762, 3.747, 3.787, 3.829, 3.836, 3.694, 3.773, 3.787, 3.786, 3.816, 3.809, 3.831, 3.795, 3.757, 3.811, 3.798, 3.71, 3.791, 3.79, 3.809, 3.769, 3.797, 3.818, 3.82, 3.765, 3.766, 3.742, 3.764, 3.795, 3.746, 3.795, 3.765, 3.759, 3.731, 3.732, 3.782, 3.814, 3.834, 3.831, 3.778, 3.825, 3.757, 3.731, 3.798, 3.753, 3.794, 3.754, 3.8, 3.822, 3.834, 3.784, 3.745, 3.764, 3.781, 3.767, 3.797, 3.79, 3.778, 3.736, 3.766, 3.731, 3.752, 3.734, 3.802, 3.802, 3.759, 3.763, 3.804, 3.728, 3.757, 3.778, 3.708, 3.763, 3.764, 3.78, 3.797, 3.833, 3.7, 3.749, 3.782, 3.756, 3.708, 3.806, 3.795, 3.781, 3.797, 3.773, 3.728, 3.735, 3.7, 3.817, 3.791, 3.811, 3.741, 3.783, 3.703, 3.737, 3.754, 3.762, 3.77, 3.781, 3.798, 3.776, 3.772, 3.748, 3.742, 3.751, 3.754, 3.767, 3.753, 3.781, 3.822, 3.733, 3.735, 3.722, 3.761, 3.764, 3.775, 3.75, 3.716, 3.754, 3.807, 3.743, 3.757, 3.761, 3.745, 3.768, 3.738, 3.817, 3.772, 3.727, 3.754, 3.711, 3.756, 3.732, 3.726, 3.758, 3.776, 3.755, 3.765, 3.754, 3.712, 3.71, 3.706, 3.767, 3.764, 3.768, 3.767, 3.784, 3.733, 3.742, 3.758, 3.786, 3.715, 3.766, 3.743, 3.821, 3.725, 3.725, 3.752, 3.725, 3.695, 3.725, 3.74, 3.76, 3.789, 3.78, 3.733, 3.741, 3.693, 3.744, 3.743, 3.78, 3.742, 3.736, 3.79, 3.705, 3.718, 3.741, 3.778, 3.766, 3.782, 3.769, 3.727, 3.75, 3.747, 3.726, 3.719, 3.742, 3.734, 3.706, 3.73, 3.776, 3.754, 3.706, 3.731, 3.729, 3.709, 3.736, 3.764, 3.718, 3.761, 3.815, 3.727, 3.753, 3.744, 3.726, 3.692, 3.727, 3.758, 3.759, 3.7, 3.708, 3.719, 3.728, 3.709, 3.674, 3.747, 3.801, 3.772, 3.773, 3.7, 3.728, 3.711, 3.746, 3.735, 3.776, 3.746, 3.745, 3.717, 3.683, 3.601, 3.723, 3.755, 3.772, 3.721, 3.768, 3.784, 3.755, 3.713, 3.721, 3.739, 3.711, 3.752, 3.769, 3.73, 3.711, 3.739]
baseline_valid_loss = [8.39, 7.212, 6.308, 5.633, 5.22, 4.918, 4.774, 4.654, 4.581, 4.463, 4.425, 4.374, 4.352, 4.325, 4.27, 4.25, 4.233, 4.209, 4.21, 4.199, 4.18, 4.171, 4.149, 4.152, 4.141, 4.14, 4.128, 4.129, 4.133, 4.105, 4.109, 4.097, 4.117, 4.1, 4.077, 4.084, 4.076, 4.073, 4.071, 4.071, 4.09, 4.048, 4.063, 4.064, 4.05, 4.064, 4.047, 4.049, 4.041, 4.076, 4.033, 4.038, 4.023, 4.04, 4.041, 4.052, 4.033, 4.028, 4.024, 4.023, 4.017, 4.017, 4.02, 4.026, 4.013, 4.018, 4.013, 4.022, 4.017, 4.01, 4.018, 4.023, 4.012, 4.021, 4.009, 4.006, 4.006, 4.008, 4.013, 4.007, 3.993, 4.001, 3.999, 4.0, 4.011, 3.999, 3.992, 3.986, 3.998, 3.995, 4.01, 4.004, 3.998, 3.995, 4.001, 3.996, 3.999, 4.001]
#transformer = [0.75, 2.33, 5.43, 10.6, 13.72, 15.42, 19.68, 21.13, 22.83, 23.76, 24.85, 25.36, 25.81, 26.46, 26.84, 27.29, 27.21, 27.63, 28.52, 28.3]
#conv_transformer = [0.85, 2.2, 5.38, 11.52, 16.37, 18.84, 22.71, 23.51, 24.98, 26.1, 26.74, 27.28, 27.53, 27.67, 28.29, 28.48, 28.27, 28.62, 29.4, 29.39]
#multi_transformer = [0.21, 2.05, 4.06, 8.3, 10.8, 14.64, 17.88, 18.93, 21.35, 22.45, 23.39, 24.1, 24.66, 25.35, 25.69, 26.26, 26.52, 26.56, 27.27, 27.63]
#conv_multi_transformer = [0.19, 2.28, 4.22, 8.29, 10.82, 14.5, 18.19, 19.69, 21.85, 22.88, 23.59, 24.4, 24.83, 25.28, 26.05, 26.34, 26.46, 26.64, 27.49, 27.42]

def line_chart():
    line = Line(opts.InitOpts(width = '800px',height = '500px'))
    line.add_xaxis(time)
    line.add_yaxis("EA-Transformer-Lite", train_loss, is_smooth=False, symbol=SymbolType.TRIANGLE, symbol_size=0, linestyle_opts=opts.LineStyleOpts(width=3))
    #line.add_yaxis("Valid-RC-Transformer", valid_loss, is_smooth=False, symbol=SymbolType.TRIANGLE)
    #line.add_yaxis("transformer_train", transformer, is_smooth=False)
    #line.add_yaxis("conv_transformer_train", conv_transformer, symbol=SymbolType.RECT, is_smooth=False)
    #line.add_yaxis("transformer_valid", multi_transformer, symbol=SymbolType.TRIANGLE, is_smooth=False)
    #line.add_yaxis("conv_transformer_valid", conv_multi_transformer, symbol=SymbolType.DIAMOND, is_smooth=True)
    line.set_global_opts(
		           xaxis_opts=opts.AxisOpts(name="Wall-Clock Time (seconds)", name_location="middle", name_gap=40, 
											name_textstyle_opts=opts.TextStyleOpts(font_size=24, font_weight='bolder'),
											axislabel_opts=opts.LabelOpts(is_show=True, font_size=24, font_weight='bolder')), 
				   yaxis_opts=opts.AxisOpts(min_=3, max_=8, name="Train Loss", name_location="middle", name_gap=50, 
								name_textstyle_opts=opts.TextStyleOpts(font_size=24, font_weight='bolder'),
								axislabel_opts=opts.LabelOpts(font_size=24, font_weight='bolder')),
				   legend_opts=opts.LegendOpts(is_show=True, pos_right="20%", pos_bottom="70%", orient="vertical", 
								   textstyle_opts=opts.TextStyleOpts(font_size=24, font_weight='bolder')))
    line.set_series_opts(label_opts=opts.LabelOpts(is_show=False, font_size=24, font_weight='bolder'))

    line2 = Line()
    line2.add_xaxis(baseline_time)
    line2.add_yaxis("Transformer-Lite", baseline_train_loss, is_smooth=False, symbol=SymbolType.TRIANGLE, symbol_size=0, linestyle_opts=opts.LineStyleOpts(width=3))
    #line2.add_yaxis("Valid-Transformer", baseline_valid_loss, is_smooth=False, symbol=SymbolType.TRIANGLE)
    line2.set_series_opts(label_opts=opts.LabelOpts(is_show=False, font_size=24, font_weight='bolder'))
    line.overlap(line2)
    return line

make_snapshot(snapshot, line_chart().render(), "learning_curve.png")
